Regge trajectories from the adjoint sector of Matrix Quantum Mechanics

We reexamine the large $N$ limit of SU$(N)$ symmetric quantum mechanics of a Hermitian matrix whose singlet sector is well known to be exactly solvable via free fermions. When the Fermi level approaches a maximum of the potential, there is critical behavior corresponding to string theory in two dimensions. We uncover new phenomena in the adjoint sector by solving the Marchesini-Onofri equation both numerically and analytically using semiclassical approximations: at criticality, the spectrum is governed by Regge trajectories with energy eigenvalues growing according to $\Delta^2 \sim n/ \alpha'$. In the dual 2D string theory, we interpret these states as oscillatory excitations of a ``short'' folded open string. Up to sub-leading corrections, this Regge behavior is essentially universal and is insensitive to the particular potential we choose to approach criticality. Slightly away from criticality, the highly excited states transition into ``long strings'' that extend far into the Liouville direction.

==> MO_spectrum_code/MO_spectrum/extrapolation.py <==
import numpy as np
import argparse
import time
from solver import QuarticHamiltonian

def extrapolate_spectrum(mu, Ms, num_n=10):
    """
    Runs the solver for multiple M and performs Richardson extrapolation (linear/quadratic in 1/M).
    """
    results = []
    for M in Ms:
        print(f"\nComputing M={M}...")
        solver = QuarticHamiltonian(M, mu)
        spec, _ = solver.solve(num_n)
        results.append(spec)
    
    results = np.array(results) # Shape (len(Ms), num_n)
    inv_Ms = 1.0 / np.array(Ms)
    
    extrapolated = []
    print("\n--- Extrapolation Results (1/M -> 0) ---")
    print(f"{'n':<4} {'Extrapolated Delta_n':<20}")
    print("-" * 30)
    
    for i in range(num_n):
        y = results[:, i]
        # Quadratic fit if we have enough points, else linear
        deg = 2 if len(Ms) >= 3 else 1
        p = np.polyfit(inv_Ms, y, deg)
        val = p[-1] # Constant term
        extrapolated.append(val)
        print(f"{i+1:<4} {val:<20.10f}")
        
    return np.array(extrapolated)

def main():
    parser = argparse.ArgumentParser(description="Precision Extrapolation for MO Spectrum")
    parser.add_argument("--mu", type=float, default=1e-12)
    parser.add_argument("--Ms", type=int, nargs='+', default=[8000, 12000, 16000])
    parser.add_argument("--n", type=int, default=10)
    args = parser.parse_args()

    t0 = time.time()
    extrapolate_spectrum(args.mu, args.Ms, args.n)
    print(f"\nTotal time: {time.time() - t0:.2f}s")

if __name__ == "__main__":
    main()


==> MO_spectrum_code/MO_spectrum/solver.py <==
import numpy as np
from scipy.sparse.linalg import eigsh
from scipy.special import ellipk
import argparse
import time

def get_params(mu):
    """
    Computes theoretical parameters for the Quartic MO operator.
    Critical coupling g_c = 1 / (3 * pi * sqrt(2)).
    mu = distance from criticality. mu=0 is the critical point (g=g_c).
    """
    g_c = 1.0 / (3.0 * np.pi * np.sqrt(2.0))
    # m = 1 at criticality (mu=0), m -> 0 at large mu (harmonic)
    K_m = 16.0 * g_c * mu
    m = (1.0 - np.sqrt(K_m)) / (1.0 + np.sqrt(K_m))
    scale = 1.0 / np.sqrt(1.0 + m)
    return {'mu': mu, 'm': m, 'scale': scale, 'g_c': g_c}

class QuarticHamiltonian:
    """
    Cleaned-up Hermitian MO Operator solver.
    Uses memory-efficient matrix construction for high M.
    """
    def __init__(self, M, mu):
        self.M = M
        self.params = get_params(mu)
        self.A2 = -self.params['m']
        self.scale = self.params['scale']
        self.prefactor = 1.0 / (M + 1)
        
        # Coordinates
        k = np.arange(1, M + 1)
        phi = k * np.pi / (M + 1)
        self.x = np.cos(phi)
        
        # Matrix weights
        self.W = (np.sin(phi)**2) * np.sqrt(1 + self.A2 * self.x**2) * self.scale
        self.sqW = np.sqrt(self.W)

    def solve(self, num_n=20):
        # We construct the matrix explicitly for M up to ~40k
        # For M=36000, matrix is ~10GB.
        print(f"  Allocating {self.M}x{self.M} matrix...")
        xi, xj = np.meshgrid(self.x, self.x)
        
        with np.errstate(divide='ignore'):
            K_inv_sq = 1.0 / np.square(xi - xj)
        np.fill_diagonal(K_inv_sq, 0)
        
        # Symmetric off-diagonals
        wi, wj = np.meshgrid(self.sqW, self.sqW)
        H = - self.prefactor * (wi * wj) * K_inv_sq
        
        # Diagonal from row sums
        H_diag = self.prefactor * np.dot(K_inv_sq, self.W)
        np.fill_diagonal(H, H_diag)
        
        print(f"  Solving for {num_n} eigenvalues...")
        evals = eigsh(H, k=num_n + 1, which='SA', return_eigenvectors=False)
        evals = np.sort(evals)
        
        # Zero mode check
        zero_mode = evals[0]
        spectrum = evals[1:]
        return spectrum, zero_mode

def main():
    parser = argparse.ArgumentParser(description="Precision MO Spectrum Solver (Quartic)")
    parser.add_argument("--mu", type=float, default=1e-12, help="Mixing parameter mu (0 = critical)")
    parser.add_argument("--M", type=int, default=10000, help="Matrix size")
    parser.add_argument("--n", type=int, default=20, help="Number of eigenvalues")
    args = parser.parse_args()

    t0 = time.time()
    print(f"Solving Quartic MO Spectrum: mu={args.mu}, M={args.M}")
    
    solver = QuarticHamiltonian(args.M, args.mu)
    spectrum, zero_mode = solver.solve(args.n)
    
    print(f"\nResults (mu={args.mu}, M={args.M}):")
    print(f"Zero mode: {zero_mode:.2e}")
    print("-" * 30)
    for i in range(len(spectrum)):
        print(f"Delta_{i+1:2d}: {spectrum[i]:.10f}")
    
    print(f"\nCompleted in {time.time() - t0:.2f}s")

if __name__ == "__main__":
    main()

